KG-SP: Knowledge Guided Simple Primitives for Open World Compositional Zero-Shot Learning

The goal of open-world compositional zero-shot learning (OW-CZSL) is to recognize compositions of state and objects in images, given only a subset of them during training and no prior on the unseen compositions. In this setting, models operate on a huge output space, containing all possible state-object compositions. While previous works tackle the problem by learning embeddings for the compositions jointly, here we revisit a simple CZSL baseline and predict the primitives, i.e. states and objects, independently. To ensure that the model develops primitive-specific features, we equip the state and object classifiers with separate, non-linear feature extractors. Moreover, we estimate the feasibility of each composition through external knowledge, using this prior to remove unfeasible compositions from the output space. Finally, we propose a new setting, i.e. CZSL under partial supervision (pCZSL), where either only objects or state labels are available during training, and we can use our prior to estimate the missing labels. Our model, Knowledge-Guided Simple Primitives (KG-SP), achieves state of the art in both OW-CZSL and pCZSL, surpassing most recent competitors even when coupled with semi-supervised learning techniques. Code available at: https://github.com/ExplainableML/KG-SP.

==> kgsp.py <==
class KGSP(nn.Module):
    def __init__(self, dset, args):
        super(KGSP, self).__init__()
        self.obj_head = MLP(dset.feat_dim,1024,2,relu=True,dropout=True,norm=True,layers=[768,1024])
        self.attr_head = MLP(dset.feat_dim,1024,2,relu=True,dropout=True,norm=True,layers=[768,1024])
        self.attr_clf = MLP(1024, len(dset.attrs), 1, relu = False)
        self.obj_clf = MLP(1024, len(dset.objs), 1, relu = False)
        self.known_pairs = dset.train_pairs
        seen_pair_set = set(self.known_pairs)
        mask = [1 if pair in seen_pair_set else 0 for pair in dset.pairs]
        self.seen_mask = torch.BoolTensor(mask).cuda() * 1.
        self.feasibility_scores = self.feasibility_embeddings()
        self.feas_scores = self.compute_feasibility()

    def train_forward(self, x,clone_model,epoch=1):
        img, attrs, objs, mask = x[0],x[1], x[2],x[4]

        attr_pred = self.attr_clf(self.attr_head(img))
        obj_pred = self.obj_clf(self.obj_head(img))

        attr_loss = F.cross_entropy(attr_pred[mask==0,:], attrs[mask==0])
        obj_loss = F.cross_entropy(obj_pred[mask==1,:], objs[mask==1])


        obj_inf = 1.0*(torch.Tensor(self.feasibility_scores[:,attrs.cpu()]).cuda().permute(1,0))
        obj_labels = F.gumbel_softmax(obj_inf* obj_pred, dim=-1, hard=True).argmax(-1).detach()
        obj_weak_loss = F.cross_entropy(obj_pred[mask==0],obj_labels[mask==0])

        att_inf = 1.0*(torch.Tensor(self.feasibility_scores[objs.cpu(),:]).cuda())
        att_labels = F.gumbel_softmax(att_inf* attr_pred, dim=-1, hard=True).argmax(-1).detach()
        att_weak_loss = F.cross_entropy(attr_pred[mask==1], att_labels[mask==1])
        weak_loss = att_weak_loss + obj_weak_loss

        loss =  attr_loss + obj_loss +weak_loss
        return loss, None

    def compute_feasibility(self):
        scores=np.load(self.args.kbfile,allow_pickle=True).item()
        feasibility_scores=[0 for i in range(len(self.dset.attrs)*len(self.dset.objs))]
        for a in self.dset.attrs:
            for o in self.dset.objs:
                score = scores[o][a]
                idx = self.dset.all_pair2idx[(a, o)]
                feasibility_scores[idx]=score

        self.feas_scores = feasibility_scores
        return feasibility_scores

    def feasibility_embeddings(self):

        scores = np.load(self.args.kbfile,allow_pickle=True).item()
        feasibility_scores = [[0 for i in range(len(self.dset.attrs))] for j in range(len(self.dset.objs))]
        for i in range(len(self.dset.objs)):
            for j in range(len(self.dset.attrs)):
                feasibility_scores[i][j]=max(scores[self.dset.objs[i]][self.dset.attrs[j]],0)
  
        return np.array(feasibility_scores)

    def val_forward_with_threshold(self, x, th=0.):
        img = x[0]
        attr_pred = F.softmax(self.attr_clf(self.attr_head(img)), dim=1)
        obj_pred = F.softmax(self.obj_clf(self.obj_head(img)), dim=1)

        score = torch.bmm(attr_pred.unsqueeze(2), obj_pred.unsqueeze(1)).view(attr_pred.shape[0],-1)
        mask = torch.Tensor((np.array(self.feas_scores)>=th)*1.0).cuda()
        score = score*mask + (1.-mask)*(-1.)
        scores = {}
        for itr, (attr, obj) in enumerate(self.dset.pairs):
            attr_id, obj_id = self.dset.attr2idx[attr], self.dset.obj2idx[obj]
            idx = obj_id + attr_id * len(self.dset.objs)
            scores[(attr, obj)] = score[:, idx]
        return score, scores

    def forward(self, x,threshold=0.0):
        if self.training:
            loss, pred = self.train_forward(x)
        else:
            with torch.no_grad():
                loss, pred = self.val_forward_with_threshold(x,threshold)
        return loss, pred
